Sustaining Rabi oscillations by using a phase-tunable image drive

Recent electron spin resonance experiments on CaWO$_4$:Gd$^{3+}$ and on other magnetic impurities have demonstrated that sustained Rabi oscillations can be created by driving a magnetic moment with a microwave field frequency slightly larger than the Larmor frequency and tuned to the Floquet resonance together with another microwave field (image drive). These observations are confirmed by the new experimental results reported in this paper. We investigate several mechanisms of decoherence and dissipation by using a combination of numerical and analytical techniques. The first microscopic model describes a magnetic moment in external magnetic fields, interacting with a bath of two-level systems acting as a source of decoherence and dissipation. The second model describes a collection of the identical, interacting magnetics moments, all subject to the same magnetic fields. In this case, the many-body interactions causes a decay of the Rabi oscillations. In addition, we also study the effect of the inhomogeneity of the microwave radiation on the decay of the Rabi oscillations. Our simulation results show that the dynamics of a magnetic moment subject to the two microwave fields with different frequencies and in contact with an environment is highly nontrivial. We show that under appropriate conditions, and in particular at the Floquet resonance, the magnetization exhibits sustained Rabi oscillations, in some cases with additional beatings. Although these two microscopic models separately describe the experimental data well, a simulation study that simultaneously accounts for both types of interactions is currently prohibitively costly. To gain further insight into the microscopic dynamics of these two different models, we study the time dependence of the bath and system energy and of the correlations of the spins, data that is not readily accessible experimentally.

==> anc/s9.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyperFirstAtBeginDocument{\AtBeginDocument}
\HyperFirstAtBeginDocument{\ifx\hyper@anchor\@undefined
\global\let\oldcontentsline\contentsline
\gdef\contentsline#1#2#3#4{\oldcontentsline{#1}{#2}{#3}}
\global\let\oldnewlabel\newlabel
\gdef\newlabel#1#2{\newlabelxx{#1}#2}
\gdef\newlabelxx#1#2#3#4#5#6{\oldnewlabel{#1}{{#2}{#3}}}
\AtEndDocument{\ifx\hyper@anchor\@undefined
\let\contentsline\oldcontentsline
\let\newlabel\oldnewlabel
\fi}
\fi}
\global\let\hyper@last\relax 
\gdef\HyperFirstAtBeginDocument#1{#1}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\newlabel{FirstPage}{{}{1}{}{Doc-Start}{}}
\@writefile{toc}{\contentsline {title}{\relax \fontsize  {12}{14pt}\selectfont  Supplemental Material: Sustaining Rabi oscillations by using a phase-tunable image drive}{1}{section*.1}\protected@file@percent }
\@writefile{toc}{\contentsline {section}{\numberline {I}Transformation to the rotating frame}{1}{section*.2}\protected@file@percent }
\newlabel{SUP.TRF}{{I}{1}{}{section*.2}{}}
\newlabel{TRF1}{{S1}{1}{}{equation.1.1}{}}
\newlabel{TRF3}{{S2}{1}{}{equation.1.2}{}}
\newlabel{TRF4a}{{S3}{1}{}{equation.1.3}{}}
\newlabel{Bt}{{S4}{1}{}{equation.1.4}{}}
\newlabel{TRF4b}{{S5}{1}{}{equation.1.5}{}}
\newlabel{TRF4c}{{S6}{1}{}{equation.1.6}{}}
\newlabel{TRF4d}{{S7}{1}{}{equation.1.7}{}}
\newlabel{TRF4e}{{S8}{1}{}{equation.1.8}{}}
\citation{BERT20}
\newlabel{TRF4f}{{S9}{2}{}{equation.1.9}{}}
\newlabel{TRF4g}{{S10}{2}{}{equation.1.10}{}}
\newlabel{TRF4h}{{S11}{2}{}{equation.1.11}{}}
\newlabel{TRF4i}{{S12}{2}{}{equation.1.12}{}}
\@writefile{toc}{\contentsline {section}{\numberline {II}Schr\"odinger dynamics of the single-spin system}{2}{section*.3}\protected@file@percent }
\newlabel{SUP.SCHROD}{{II}{2}{}{section*.3}{}}
\newlabel{SUP.SPHERE}{{II}{2}{}{section*.3}{}}
\citation{Johansson2013}
\@writefile{lof}{\contentsline {figure}{\numberline {S1}{\ignorespaces (color online) Bloch sphere representation of the motion of the spin for the cases shown in Fig.\nobreakspace  {}\ref  {FLOGS1a}(a-e). The brightness of the curve representing the trajectory changes from dark to light as time proceeds.  }}{3}{figure.1}\protected@file@percent }
\newlabel{SPHEREfig1a}{{S1}{3}{(color online) Bloch sphere representation of the motion of the spin for the cases shown in Fig.~\ref {FLOGS1a}(a-e). The brightness of the curve representing the trajectory changes from dark to light as time proceeds}{figure.1}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S2}{\ignorespaces (color online) Bloch sphere representation of the motion of the spin for the cases shown in Fig.\nobreakspace  {}\ref  {FLOGS1a}(h-j). The brightness of the curve representing the trajectory changes from dark to light as time proceeds.  }}{3}{figure.2}\protected@file@percent }
\newlabel{SPHEREfig1b}{{S2}{3}{(color online) Bloch sphere representation of the motion of the spin for the cases shown in Fig.~\ref {FLOGS1a}(h-j). The brightness of the curve representing the trajectory changes from dark to light as time proceeds}{figure.2}{}}
\@writefile{toc}{\contentsline {section}{\numberline {III}Floquet theory}{3}{section*.4}\protected@file@percent }
\newlabel{SUP.FLOQ}{{III}{3}{}{section*.4}{}}
\newlabel{FLO0}{{S13}{3}{}{equation.3.13}{}}
\newlabel{FLO1}{{S14}{3}{}{equation.3.14}{}}
\newlabel{FLO2}{{S15}{3}{}{equation.3.15}{}}
\newlabel{FLO3}{{S16}{3}{}{equation.3.16}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S3}{\ignorespaces (color online) Normalized Fourier transforms of the data shown in Fig.\nobreakspace  {}\ref  {FLOGS1a}, that is of the simulation results obtained by solving the TDSE for the Hamiltonian Eq.\nobreakspace  {}(\ref  {TRF4}), describing a single spin subject to the time-dependent magnetic field $\mathbf  {B}(t)=2\pi (h_d\qopname  \relax o{sin}\phi -h_i\qopname  \relax o{sin}(4\pi t\Delta +\phi ), h_d\qopname  \relax o{cos}\phi +h_i\qopname  \relax o{cos}(4\pi t\Delta +\phi ),\Delta )^{\mathrm  {T}}$, with the amplitudes $h_d=15\,\hbox {MHz}$ and $h_i=0.12 h_d=1.8\,\hbox {MHz}$. }}{4}{figure.3}\protected@file@percent }
\newlabel{FTFLOGS1a}{{S3}{4}{(color online) Normalized Fourier transforms of the data shown in Fig.~\ref {FLOGS1a}, that is of the simulation results obtained by solving the TDSE for the Hamiltonian Eq.~(\ref {TRF4}), describing a single spin subject to the time-dependent magnetic field $\bB (t)=2\pi (h_d\sin \phi -h_i\sin (4\pi t\Delta +\phi ), h_d\cos \phi +h_i\cos (4\pi t\Delta +\phi ),\Delta )^{\mathrm {T}}$, with the amplitudes $h_d=15\,\hbox {MHz}$ and $h_i=0.12 h_d=1.8\,\hbox {MHz}$}{figure.3}{}}
\newlabel{FLO4}{{S17}{5}{}{equation.3.17}{}}
\newlabel{FLO5}{{S18}{5}{}{equation.3.18}{}}
\newlabel{FLO6}{{S19}{5}{}{equation.3.19}{}}
\newlabel{FLOQ1a}{{S20}{5}{}{equation.3.20}{}}
\newlabel{FLOQ20}{{S21}{5}{}{equation.3.21}{}}
\@writefile{lot}{\contentsline {table}{\numberline {S1}{\ignorespaces (color online) The Rabi frequency and the six smallest (in absolute value) quasi-energies obtained by solving the Floquet problem Eq.\nobreakspace  {}(\ref  {FLO5}) for the subspace spanned by $\{\psi _{-100},\ldots  ,\psi _{-1},\psi _{0},\psi _{1},\ldots  ,\psi _{100}\}$ for different values of the offset $\Delta $, $h_d=15\,\hbox {MHz}$ and $h_i=1.8\,\hbox {MHz}$. }}{5}{table.1}\protected@file@percent }
\newlabel{FLOQtab1}{{S1}{5}{(color online) The Rabi frequency and the six smallest (in absolute value) quasi-energies obtained by solving the Floquet problem Eq.~(\ref {FLO5}) for the subspace spanned by $\{\psi _{-100},\ldots ,\psi _{-1},\psi _{0},\psi _{1},\ldots ,\psi _{100}\}$ for different values of the offset $\Delta $, $h_d=15\,\hbox {MHz}$ and $h_i=1.8\,\hbox {MHz}$}{table.1}{}}
\citation{RAED12z}
\@writefile{lof}{\contentsline {figure}{\numberline {S4}{\ignorespaces (color online) Energy level diagram obtained by numerical diagonalization of Eq.\nobreakspace  {}(\ref  {FLOQ20}). Shown are the four levels with the smallest absolute energies.  }}{6}{figure.4}\protected@file@percent }
\newlabel{floquetplot}{{S4}{6}{(color online) Energy level diagram obtained by numerical diagonalization of Eq.~(\ref {FLOQ20}). Shown are the four levels with the smallest absolute energies}{figure.4}{}}
\citation{BREU02}
\citation{BREU02}
\citation{BREU02}
\citation{BREU02}
\citation{BERT20}
\@writefile{toc}{\contentsline {section}{\numberline {IV}Quantum master equation approach}{7}{section*.5}\protected@file@percent }
\newlabel{SUP.DECO}{{IV}{7}{}{section*.5}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {A}Lindblad quantum master equation}{7}{section*.6}\protected@file@percent }
\newlabel{SUP.LIND}{{IV\,A}{7}{}{section*.6}{}}
\newlabel{RDM0}{{S22}{7}{}{equation.4.22}{}}
\newlabel{RDM1}{{S23}{7}{}{equation.4.23}{}}
\newlabel{RDM2}{{S24}{7}{}{equation.4.24}{}}
\newlabel{LIND0}{{S25}{7}{}{equation.4.25}{}}
\newlabel{LIND1}{{S26}{7}{}{equation.4.26}{}}
\newlabel{LIND2}{{S27}{7}{}{equation.4.27}{}}
\newlabel{LIND3}{{S28}{7}{}{equation.4.28}{}}
\citation{RAED12z}
\newlabel{LIND4}{{S29}{8}{}{equation.4.29}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {B}Lindblad equation: simulations results}{8}{section*.7}\protected@file@percent }
\newlabel{SUP.LINDRESULTS}{{IV\,B}{8}{}{section*.7}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {C}Lindblad equation: Inhomogeneity of the microwave field}{8}{section*.8}\protected@file@percent }
\newlabel{SUP.INHOM}{{IV\,C}{8}{}{section*.8}{}}
\@writefile{toc}{\contentsline {section}{\numberline {V}Technical aspects of the many-body TDSE simulations}{8}{section*.9}\protected@file@percent }
\newlabel{SUP.TECH}{{V}{8}{}{section*.9}{}}
\newlabel{QDWS0a}{{S30}{8}{}{equation.5.30}{}}
\newlabel{TDSE}{{S30}{8}{}{equation.5.30}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S5}{\ignorespaces (color online) Simulation results obtained by solving the Bloch equation for a spin in the time-dependent magnetic field $\mathbf  {B}(t)=2\pi (h_d\qopname  \relax o{sin}\phi -h_i\qopname  \relax o{sin}(4\pi t\Delta +\phi ), h_d\qopname  \relax o{cos}\phi +h_i\qopname  \relax o{cos}(4\pi t\Delta +\phi ),\Delta )^{\mathrm  {T}}$ and $1/2T_1=1/T_2=2\,\hbox {MHz}$ and $m_0=1$, illustrating the effect of the presence on the image drive with strength $h_i$ on the decay of the Rabi oscillations. The values of $h_d=15\,\hbox {MHz}$, $h_i=0.12 h_d=1.8\,\hbox {MHz}$, and $\Delta $ are the same as those used to obtain the experimental data shown in Fig.\nobreakspace  {}\ref  {FIGexp}.  }}{9}{figure.5}\protected@file@percent }
\newlabel{BLOCHfig1}{{S5}{9}{(color online) Simulation results obtained by solving the Bloch equation for a spin in the time-dependent magnetic field $\bB (t)=2\pi (h_d\sin \phi -h_i\sin (4\pi t\Delta +\phi ), h_d\cos \phi +h_i\cos (4\pi t\Delta +\phi ),\Delta )^{\mathrm {T}}$ and $1/2T_1=1/T_2=2\,\hbox {MHz}$ and $m_0=1$, illustrating the effect of the presence on the image drive with strength $h_i$ on the decay of the Rabi oscillations. The values of $h_d=15\,\hbox {MHz}$, $h_i=0.12 h_d=1.8\,\hbox {MHz}$, and $\Delta $ are the same as those used to obtain the experimental data shown in Fig.~\ref {FIGexp}}{figure.5}{}}
\citation{JIN21}
\citation{JIN21}
\@writefile{lof}{\contentsline {figure}{\numberline {S6}{\ignorespaces (color online) Left: Simulation results obtained by averaging 1000 solutions of the Bloch equation for a spin in the time-dependent magnetic field $\mathbf  {B}(t)=2\pi (h_{d,n}\qopname  \relax o{sin}\phi -h_{i,n}\qopname  \relax o{sin}(4\pi t\Delta +\phi ), h_{d,n}\qopname  \relax o{cos}\phi +h_{i,n}\qopname  \relax o{cos}(4\pi t\Delta +\phi ),\Delta )^{\mathrm  {T}}$ with $1/2T_1=1/T_2=2\,\hbox {MHz}$, $m_0=1$, and microwave field inhomogeneity $\delta =0.1$. illustrating the effect of the inhomogeneity the drive and image drive field on the decay of the Rabi oscillations. Right: Fourier transforms of the data shown in the left panel.  }}{10}{figure.6}\protected@file@percent }
\newlabel{INHOMfig2}{{S6}{10}{(color online) Left: Simulation results obtained by averaging 1000 solutions of the Bloch equation for a spin in the time-dependent magnetic field $\bB (t)=2\pi (h_{d,n}\sin \phi -h_{i,n}\sin (4\pi t\Delta +\phi ), h_{d,n}\cos \phi +h_{i,n}\cos (4\pi t\Delta +\phi ),\Delta )^{\mathrm {T}}$ with $1/2T_1=1/T_2=2\,\hbox {MHz}$, $m_0=1$, and microwave field inhomogeneity $\delta =0.1$. illustrating the effect of the inhomogeneity the drive and image drive field on the decay of the Rabi oscillations. Right: Fourier transforms of the data shown in the left panel}{figure.6}{}}
\newlabel{QDWS0}{{S31}{10}{}{equation.5.31}{}}
\newlabel{DENS0}{{S32}{10}{}{equation.5.32}{}}
\newlabel{IS0}{{S33}{10}{}{equation.5.33}{}}
\citation{BERT20}
\newlabel{IS1}{{S34}{11}{}{equation.5.34}{}}
\newlabel{UNIT0}{{S35}{11}{}{equation.5.35}{}}
\newlabel{DENS1}{{S36}{11}{}{equation.5.36}{}}
\newlabel{DENS2}{{S37}{11}{}{equation.5.37}{}}
\@writefile{toc}{\contentsline {section}{\numberline {VI}Dependence on the choice of random numbers}{11}{section*.10}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S7}{\ignorespaces (color online) Simulation results for the magnetization, as obtained by solving the TDSE Eq.\nobreakspace  {}(\ref  {QDWS0a}) with Hamiltonian Eq.\nobreakspace  {}(\ref  {HA}) for a bath with $N_{\mathrm  {B}}=28$ spins, spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. All three runs use different random numbers to construct the random initial state and for the interaction parameters. Comparison suggests that the magnetization data are robust with respect to the randomness in the initial state and interaction parameters.  }}{11}{figure.7}\protected@file@percent }
\newlabel{TDSEfig1cx}{{S7}{11}{(color online) Simulation results for the magnetization, as obtained by solving the TDSE Eq.~(\ref {QDWS0a}) with Hamiltonian Eq.~(\ref {HA}) for a bath with $N_{\mathrm {B}}=28$ spins, spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. All three runs use different random numbers to construct the random initial state and for the interaction parameters. Comparison suggests that the magnetization data are robust with respect to the randomness in the initial state and interaction parameters}{figure.7}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S8}{\ignorespaces (color online) Simulation results for the energy of the bath, as obtained by solving the TDSE Eq.\nobreakspace  {}(\ref  {QDWS0a}) with Hamiltonian Eq.\nobreakspace  {}(\ref  {HA}) for a bath with $N_{\mathrm  {B}}=28$ spins, spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. All three runs use different random numbers to construct the random initial state and for the interaction parameters. Clearly the data for the bath energy are robust with respect to the randomness in the initial state and interaction parameters.  }}{12}{figure.8}\protected@file@percent }
\newlabel{TDSEfig1cy}{{S8}{12}{(color online) Simulation results for the energy of the bath, as obtained by solving the TDSE Eq.~(\ref {QDWS0a}) with Hamiltonian Eq.~(\ref {HA}) for a bath with $N_{\mathrm {B}}=28$ spins, spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. All three runs use different random numbers to construct the random initial state and for the interaction parameters. Clearly the data for the bath energy are robust with respect to the randomness in the initial state and interaction parameters}{figure.8}{}}
\@writefile{toc}{\contentsline {section}{\numberline {VII}Dependence on the bath size}{12}{section*.11}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S9}{\ignorespaces (color online) Simulation results for the magnetization, as obtained by solving the TDSE Eq.\nobreakspace  {}(\ref  {QDWS0a}) with Hamiltonian Eq.\nobreakspace  {}(\ref  {HA}) for a spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. a: $N_{\mathrm  {B}}=14$; b: $N_{\mathrm  {B}}=28$; c: $N_{\mathrm  {B}}=32$. These data suggest that the main features of the magnetization are fairly robust with respect to the size of the spin bath.  }}{12}{figure.9}\protected@file@percent }
\newlabel{TDSEfig1p}{{S9}{12}{(color online) Simulation results for the magnetization, as obtained by solving the TDSE Eq.~(\ref {QDWS0a}) with Hamiltonian Eq.~(\ref {HA}) for a spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. a: $N_{\mathrm {B}}=14$; b: $N_{\mathrm {B}}=28$; c: $N_{\mathrm {B}}=32$. These data suggest that the main features of the magnetization are fairly robust with respect to the size of the spin bath}{figure.9}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S10}{\ignorespaces (color online) Simulation results for the system, bath, and total energy, as obtained by solving the TDSE Eq.\nobreakspace  {}(\ref  {QDWS0a}) with Hamiltonian Eq.\nobreakspace  {}(\ref  {HA}) for a spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. a: $N_{\mathrm  {B}}=14$; b: $N_{\mathrm  {B}}=28$; c: $N_{\mathrm  {B}}=32$. These data suggest that the system, bath, and total energy are fairly robust with respect to the size of the spin bath.  }}{12}{figure.10}\protected@file@percent }
\newlabel{TDSEfig1q}{{S10}{12}{(color online) Simulation results for the system, bath, and total energy, as obtained by solving the TDSE Eq.~(\ref {QDWS0a}) with Hamiltonian Eq.~(\ref {HA}) for a spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, $h_i=0.12h_d=1.8\,\hbox {MHz}$, and $\Delta =8.66\,\hbox {MHz}$. a: $N_{\mathrm {B}}=14$; b: $N_{\mathrm {B}}=28$; c: $N_{\mathrm {B}}=32$. These data suggest that the system, bath, and total energy are fairly robust with respect to the size of the spin bath}{figure.10}{}}
\@writefile{toc}{\contentsline {section}{\numberline {VIII}Energies of the models Eqs.\nobreakspace  {}(\ref  {HA}) and \nobreakspace  {}(\ref  {HC}) }{13}{section*.12}\protected@file@percent }
\newlabel{SUP.SpinBathEnergy}{{VIII}{13}{}{section*.12}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S11}{\ignorespaces (color online) Simulation results for the energy of the system, bath and total energy, as obtained by solving the TDSE Eq.\nobreakspace  {}(\ref  {QDWS0a}) with Hamiltonian Eq.\nobreakspace  {}(\ref  {HA}) for a bath with $N_{\mathrm  {B}}=28$ spins, spin-bath coupling $\lambda =6$. For the values of the model parameters, see Fig.\nobreakspace  {}\ref  {TDSEfig1a}.  }}{13}{figure.11}\protected@file@percent }
\newlabel{SUP.TDSEfig1e}{{S11}{13}{(color online) Simulation results for the energy of the system, bath and total energy, as obtained by solving the TDSE Eq.~(\ref {QDWS0a}) with Hamiltonian Eq.~(\ref {HA}) for a bath with $N_{\mathrm {B}}=28$ spins, spin-bath coupling $\lambda =6$. For the values of the model parameters, see Fig.~\ref {TDSEfig1a}}{figure.11}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S12}{\ignorespaces (color online) Same as Fig.\nobreakspace  {}\ref  {SUP.TDSEfig1e} except that $\phi =45^\circ $.  }}{13}{figure.12}\protected@file@percent }
\newlabel{SUP.TDSEfig1f}{{S12}{13}{(color online) Same as Fig.~\ref {SUP.TDSEfig1e} except that $\phi =45^\circ $}{figure.12}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S13}{\ignorespaces (color online) Simulation results for the total energy, as obtained by solving the TDSE Eq.\nobreakspace  {}(\ref  {QDWS0a}) with Hamiltonian Eq.\nobreakspace  {}(\ref  {HB}) for a system with $N_{\mathrm  {S}}=28$ spins, spin-bath coupling $\lambda =5$. For the values of the model parameters, see Fig.\nobreakspace  {}\ref  {TDSEfig2a}.  }}{13}{figure.13}\protected@file@percent }
\newlabel{SUP.TDSEfig2e}{{S13}{13}{(color online) Simulation results for the total energy, as obtained by solving the TDSE Eq.~(\ref {QDWS0a}) with Hamiltonian Eq.~(\ref {HB}) for a system with $N_{\mathrm {S}}=28$ spins, spin-bath coupling $\lambda =5$. For the values of the model parameters, see Fig.~\ref {TDSEfig2a}}{figure.13}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S14}{\ignorespaces (color online) Same as Fig.\nobreakspace  {}\ref  {SUP.TDSEfig2e} except that $\phi =45^\circ $.  }}{13}{figure.14}\protected@file@percent }
\newlabel{SUP.TDSEfig2f}{{S14}{13}{(color online) Same as Fig.~\ref {SUP.TDSEfig2e} except that $\phi =45^\circ $}{figure.14}{}}
\@writefile{toc}{\contentsline {section}{\numberline {IX}Spin-Spin correlations in model Eqs.\nobreakspace  {}(\ref  {HC})}{13}{section*.13}\protected@file@percent }
\newlabel{SUP.SpinCor}{{IX}{13}{}{section*.13}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {S15}{\ignorespaces (color online) Simulation results for the average of all spin-spin correlations (see Eq.\nobreakspace  {}(\ref  {SCB1a})), for a system of $N_{\mathrm  {S}}=28$ interacting spins (see Eq.\nobreakspace  {}(\ref  {HB})), spin-bath coupling $\lambda =5$, $h_d=15\,\hbox {MHz}$, and $h_i=0.12h_d=1.8\,\hbox {MHz}$. a: $\Delta =5\,\hbox {MHz}$, b: $\Delta =8.66\,\hbox {MHz}$.  }}{14}{figure.15}\protected@file@percent }
\newlabel{SUP.sumcor}{{S15}{14}{(color online) Simulation results for the average of all spin-spin correlations (see Eq.~(\ref {SCB1a})), for a system of $N_{\mathrm {S}}=28$ interacting spins (see Eq.~(\ref {HB})), spin-bath coupling $\lambda =5$, $h_d=15\,\hbox {MHz}$, and $h_i=0.12h_d=1.8\,\hbox {MHz}$. a: $\Delta =5\,\hbox {MHz}$, b: $\Delta =8.66\,\hbox {MHz}$}{figure.15}{}}
\@writefile{toc}{\contentsline {section}{\numberline {X}Fourier transforms of the data presented in Fig.\nobreakspace  {}\ref  {TDSEfig1a} and\nobreakspace  {}\ref  {TDSEfig2a}}{14}{section*.14}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S16}{\ignorespaces (color online) Left: Fourier transforms of the data shown in Fig.\nobreakspace  {}\ref  {TDSEfig1a}, obtained by solving the TDSE for a spin interacting with a bath of $N_{\mathrm  {B}}=28$ two-level systems. Right: Fourier transforms of the data shown in Fig.\nobreakspace  {}\ref  {INHOMfig3}, obtained by solving the TDSE with Hamiltonian Eq.\nobreakspace  {}(\ref  {HB}) for a system of $N_{\mathrm  {s}}=28$ interacting spins.  }}{14}{figure.16}\protected@file@percent }
\newlabel{INHOMfig1}{{S16}{14}{(color online) Left: Fourier transforms of the data shown in Fig.~\ref {TDSEfig1a}, obtained by solving the TDSE for a spin interacting with a bath of $N_{\mathrm {B}}=28$ two-level systems. Right: Fourier transforms of the data shown in Fig.~\ref {INHOMfig3}, obtained by solving the TDSE with Hamiltonian Eq.~(\ref {HB}) for a system of $N_{\mathrm {s}}=28$ interacting spins}{figure.16}{}}
\@writefile{toc}{\contentsline {section}{\numberline {XI}Figs.\nobreakspace  {}\ref  {FIGexp}--\ref  {TDSEfig1a}, and\nobreakspace  {}\ref  {INHOMfig3} of the main text}{15}{section*.15}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {S17}{\ignorespaces (color online) Top left: Fig.\nobreakspace  {}\ref  {FIGexp} of the main text. Experimental data of the Rabi oscillations in CaWO$_4$:Gd$^{3+}$ at $T=40\,\mathrm  {K}$ for different values of the detuning $\Delta $, phase differences $\phi =0^\circ $ and $\phi =45^\circ $, (relative to an offset of $\approx 50^\circ $ between the drive and image drive), and amplitudes $h_d=15\,\hbox {MHz}$ and $h_i=0.12h_d=1.8\,\hbox {MHz}$, respectively. Top right: Fig.\nobreakspace  {}\ref  {FLOGS1a} of the main text. Simulation results obtained by solving the TDSE for the Hamiltonian Eq.\nobreakspace  {}(\ref  {TRF4}), describing a single spin subject to the time-dependent magnetic field $\mathbf  {B}(t)=2\pi (h_d\qopname  \relax o{sin}\phi -h_i\qopname  \relax o{sin}(4\pi t\Delta +\phi ), h_d\qopname  \relax o{cos}\phi +h_i\qopname  \relax o{cos}(4\pi t\Delta +\phi ),\Delta )^{\mathrm  {T}}$, with the amplitudes $h_d=15\,\hbox {MHz}$ and $h_i=0.12 h_d=1.8\,\hbox {MHz}$.For additional information, see sections\nobreakspace  {}\ref  {SUP.TRF}--\ref  {SUP.SCHROD}. Top left: Fig.\nobreakspace  {}\ref  {TDSEfig1a} of the main text. Simulation results for the magnetization, as obtained by solving the TDSE for Hamiltonian Eq.\nobreakspace  {}(\ref  {HA}), describing the single-spin system S coupled to a spin bath, both subject to a time-dependent magnetic field. The bath consists of $N_{\mathrm  {B}}=28$ interacting spins, the spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, and $h_i=0.12h_d=1.8\,\hbox {MHz}$. Top right: Fig.\nobreakspace  {}\ref  {INHOMfig3} of the main text. Simulation results obtained by solving the TDSE with Hamiltonian Eq.\nobreakspace  {}(\ref  {HC}) for a system of $N_{\mathrm  {S}}=28$ interacting spins, spin-bath coupling $\lambda =5$ and microwave field inhomogeneity $\delta =0.1$.  }}{15}{figure.17}\protected@file@percent }
\newlabel{Fig1237}{{S17}{15}{(color online) Top left: Fig.~\ref {FIGexp} of the main text. Experimental data of the Rabi oscillations in CaWO$_4$:Gd$^{3+}$ at $T=40\,\mathrm {K}$ for different values of the detuning $\Delta $, phase differences $\phi =0^\circ $ and $\phi =45^\circ $, (relative to an offset of $\approx 50^\circ $ between the drive and image drive), and amplitudes $h_d=15\,\hbox {MHz}$ and $h_i=0.12h_d=1.8\,\hbox {MHz}$, respectively. Top right: Fig.~\ref {FLOGS1a} of the main text. Simulation results obtained by solving the TDSE for the Hamiltonian Eq.~(\ref {TRF4}), describing a single spin subject to the time-dependent magnetic field $\bB (t)=2\pi (h_d\sin \phi -h_i\sin (4\pi t\Delta +\phi ), h_d\cos \phi +h_i\cos (4\pi t\Delta +\phi ),\Delta )^{\mathrm {T}}$, with the amplitudes $h_d=15\,\hbox {MHz}$ and $h_i=0.12 h_d=1.8\,\hbox {MHz}$.For additional information, see sections~\ref {SUP.TRF}--\ref {SUP.SCHROD}. Top left: Fig.~\ref {TDSEfig1a} of the main text. Simulation results for the magnetization, as obtained by solving the TDSE for Hamiltonian Eq.~(\ref {HA}), describing the single-spin system S coupled to a spin bath, both subject to a time-dependent magnetic field. The bath consists of $N_{\mathrm {B}}=28$ interacting spins, the spin-bath coupling $\lambda =6$, $J=1\,\hbox {MHz}$, $K=10\,\hbox {MHz}$, $h_d=15\,\hbox {MHz}$, and $h_i=0.12h_d=1.8\,\hbox {MHz}$. Top right: Fig.~\ref {INHOMfig3} of the main text. Simulation results obtained by solving the TDSE with Hamiltonian Eq.~(\ref {HC}) for a system of $N_{\mathrm {S}}=28$ interacting spins, spin-bath coupling $\lambda =5$ and microwave field inhomogeneity $\delta =0.1$}{figure.17}{}}
\bibdata{s9Notes,all20,floquet,pumpingeffect}
\bibcite{BERT20}{{1}{2020}{{Bertaina\ \emph  {et~al.}}}{{Bertaina, Vezin, {De Raedt},\ and\ I.Chiorescu}}}
\bibcite{Johansson2013}{{2}{2013}{{Johansson\ \emph  {et~al.}}}{{Johansson, Nation,\ and\ Nori}}}
\bibcite{RAED12z}{{3}{2012}{{{De Raedt}\ \emph  {et~al.}}}{{{De Raedt}, Barbara, Miyashita, Michielsen, Bertaina,\ and\ Gambarelli}}}
\bibcite{BREU02}{{4}{2002}{{Breuer\ and\ Petruccione}}{{}}}
\bibcite{JIN21}{{5}{2021}{{{Jin}\ \emph  {et~al.}}}{{{Jin}, {Willsch}, {Willsch}, {Lagemann}, {Michielsen},\ and\ {De Raedt}}}}
\bibstyle{apsrev4-2}
\citation{REVTEX42Control}
\citation{apsrev42Control}
\@writefile{toc}{\contentsline {section}{\numberline {}References}{16}{section*.16}\protected@file@percent }
\newlabel{LastBibItem}{{5}{16}{}{section*.16}{}}
\newlabel{LastPage}{{}{16}{}{}{}}
\gdef \@abspage@last{16}


==> anc/s9.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{5}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Bertaina}\ \emph {et~al.}(2020)\citenamefont
  {Bertaina}, \citenamefont {Vezin}, \citenamefont {{De Raedt}},\ and\
  \citenamefont {I.Chiorescu}}]{BERT20}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Bertaina}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Vezin}},
  \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {{De Raedt}}},\ and\
  \bibinfo {author} {\bibnamefont {I.Chiorescu}},\ }\bibfield  {title}
  {\bibinfo {title} {Experimental protection of quantum coherence by using a
  phase-tunable image drive},\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Sci. Rep.}\ ,\ \bibinfo {pages} {10:21643}} (\bibinfo {year}
  {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Johansson}\ \emph {et~al.}(2013)\citenamefont
  {Johansson}, \citenamefont {Nation},\ and\ \citenamefont
  {Nori}}]{Johansson2013}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Johansson}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Nation}},\
  and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Nori}},\ }\bibfield
  {title} {\bibinfo {title} {{{QuTiP}} 2: {{A Python}} framework for the
  dynamics of open quantum systems},\ }\href {https://doi.org/10/gdcc2x}
  {\bibfield  {journal} {\bibinfo  {journal} {Comput. Phys. Commun.}\ }\textbf
  {\bibinfo {volume} {184}},\ \bibinfo {pages} {1234} (\bibinfo {year}
  {2013})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {{De Raedt}}\ \emph {et~al.}(2012)\citenamefont {{De
  Raedt}}, \citenamefont {Barbara}, \citenamefont {Miyashita}, \citenamefont
  {Michielsen}, \citenamefont {Bertaina},\ and\ \citenamefont
  {Gambarelli}}]{RAED12z}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {{De
  Raedt}}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Barbara}},
  \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Miyashita}}, \bibinfo
  {author} {\bibfnamefont {K.}~\bibnamefont {Michielsen}}, \bibinfo {author}
  {\bibfnamefont {S.}~\bibnamefont {Bertaina}},\ and\ \bibinfo {author}
  {\bibfnamefont {S.}~\bibnamefont {Gambarelli}},\ }\bibfield  {title}
  {\bibinfo {title} {Quantum simulations and experiments on {Rabi} oscillations
  of spin qubits: Intrinsic vs extrinsic damping},\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume}
  {85}},\ \bibinfo {pages} {014408} (\bibinfo {year} {2012})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Breuer}\ and\ \citenamefont
  {Petruccione}(2002)}]{BREU02}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.-P.}\ \bibnamefont
  {Breuer}}\ and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Petruccione}},\ }\href@noop {} {\emph {\bibinfo {title} {{The Theory of Open
  Quantum Systems}}}}\ (\bibinfo  {publisher} {Oxford University Press},\
  \bibinfo {address} {Oxford},\ \bibinfo {year} {2002})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {{Jin}}\ \emph {et~al.}(2021)\citenamefont {{Jin}},
  \citenamefont {{Willsch}}, \citenamefont {{Willsch}}, \citenamefont
  {{Lagemann}}, \citenamefont {{Michielsen}},\ and\ \citenamefont {{De
  Raedt}}}]{JIN21}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {{Jin}}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {{Willsch}}},
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {{Willsch}}}, \bibinfo
  {author} {\bibfnamefont {H.}~\bibnamefont {{Lagemann}}}, \bibinfo {author}
  {\bibfnamefont {K.}~\bibnamefont {{Michielsen}}},\ and\ \bibinfo {author}
  {\bibfnamefont {H.}~\bibnamefont {{De Raedt}}},\ }\bibfield  {title}
  {\bibinfo {title} {Random state technology},\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {J. Phys. Soc. Jpn.}\ }\textbf {\bibinfo
  {volume} {90}},\ \bibinfo {pages} {012001} (\bibinfo {year}
  {2021})}\BibitemShut {NoStop}%
\end{thebibliography}%

